Continuous variable port-based teleportation

Port-based teleportation is generalization of the standard teleportation protocol which does not require unitary operations by the receiver. This comes at the price of requiring $N>1$ entangled pairs, while $N=1$ for the standard teleportation protocol. The lack of correction unitaries allows port-based teleportation to be used as a fundamental theoretical tool to simulate arbitrary channels with a general resource, with applications to study fundamental limits of quantum communication, cryptography and sensing, and to define general programmable quantum computers. Here we introduce a general formulation of port-based teleportation in continuous variable systems and study in detail the $N=2$ case. In particular, we interpret the resulting channel as an energy truncation and analyse the kinds of channels that can be naturally simulated after this restriction.

==> Supplementary_code/CV_PBT.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    120354,       3111]
NotebookOptionsPosition[    116655,       3051]
NotebookOutlinePosition[    117055,       3067]
CellTagsIndexPosition[    117012,       3064]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.8799522984980717`*^9, 3.879952306091909*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e708de8f-480a-4461-87e8-9c83273157bd"],

Cell[CellGroupData[{

Cell["Functions", "Subtitle",
 CellChangeTimes->{{3.906209616668688*^9, 
  3.9062096577793493`*^9}},ExpressionUUID->"3f3ed4d4-f9ee-493f-b896-\
6929ff9f609d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Function", " ", "for", " ", "the", " ", "fidelity", " ", "of", " ", "a", 
    " ", "Gaussian", " ", "state"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"From", " ", "Banchi"}], ",", " ", "Braunstein", ",", " ", 
    RowBox[{"and", " ", "Pirandola"}], ",", " ", "2015"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Fidelity", "[", 
    RowBox[{"v1_", ",", "v2_", ",", 
     RowBox[{"x1_", ":", "0"}], ",", 
     RowBox[{"x2_", ":", "0"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "w1", ",", "w2", ",", "waux", ",", "\[CapitalGamma]", ",", "F", ",", 
       "X1", ",", "X2", ",", 
       RowBox[{"n", "=", 
        RowBox[{
         RowBox[{"Length", "[", "v1", "]"}], "/", "2"}]}], ",", 
       "\[CapitalOmega]"}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"v1", "==", "v2"}], "&&", 
         RowBox[{"x1", "==", "x2"}]}], ",", 
        RowBox[{"Return", "[", "1", "]"}]}], "]"}], ";", 
      RowBox[{
       RowBox[{"\[CapitalOmega]", "[", "n_", "]"}], ":=", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "n", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"w1", "=", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{
         RowBox[{"v1", ".", 
          RowBox[{"(", 
           RowBox[{"I", " ", 
            RowBox[{"\[CapitalOmega]", "[", "n", "]"}]}], ")"}]}], "/", 
         "2"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"w2", "=", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{
         RowBox[{"v2", ".", 
          RowBox[{"(", 
           RowBox[{"I", " ", 
            RowBox[{"\[CapitalOmega]", "[", "n", "]"}]}], ")"}]}], " ", "/", 
         "2"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[CapitalGamma]", " ", "=", " ", 
       RowBox[{"Abs", "@", 
        RowBox[{"Det", "[", 
         FractionBox[
          RowBox[{"w1", "+", "w2"}], "2"], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"waux", " ", "=", " ", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{"PseudoInverse", "[", 
          RowBox[{"w1", "+", "w2"}], "]"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"IdentityMatrix", "[", 
            RowBox[{"2", "n"}], "]"}], "+", 
           RowBox[{"w2", ".", "w1"}]}], ")"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"F", "=", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Abs", "@", 
           RowBox[{"Det", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"MatrixPower", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"IdentityMatrix", "[", 
                   RowBox[{"2", "n"}], "]"}], "-", 
                  RowBox[{"MatrixPower", "[", 
                   RowBox[{"waux", ",", 
                    RowBox[{"-", "2"}]}], "]"}]}], ",", 
                 RowBox[{"1", "/", "2"}]}], "]"}], "+", 
               RowBox[{"IdentityMatrix", "[", 
                RowBox[{"2", "n"}], "]"}]}], ")"}], ".", "waux"}], "]"}]}], 
          "/", "\[CapitalGamma]"}], ")"}], 
        RowBox[{"1", "/", "4"}]]}], ";", 
      RowBox[{"X1", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "x1", "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "n"}]}], "]"}], "}"}], ",", "x1"}], "]"}]}], ";", 
      RowBox[{"X2", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "x2", "]"}], "\[Equal]", "0", "<", 
          RowBox[{"2", "n"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "n"}]}], "]"}], "}"}], ",", "x2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"X1", "-", "X2"}], ")"}], ".", 
             RowBox[{"PseudoInverse", "[", 
              RowBox[{"v1", "+", "v2"}], "]"}], ".", 
             RowBox[{"Transpose", "[", 
              RowBox[{"X1", "-", "X2"}], "]"}]}]}], "/", "4"}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "F"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.870340911555705*^9, 3.8703411118637753`*^9}, {
   3.8703411823767576`*^9, 3.8703411981996937`*^9}, {3.870341241307912*^9, 
   3.8703412771377816`*^9}, {3.870342415483737*^9, 3.8703424213369923`*^9}, {
   3.87034245812875*^9, 3.870342515465913*^9}, {3.8708794023535624`*^9, 
   3.8708794045181084`*^9}, 3.8795334757215147`*^9, {3.8795336364710965`*^9, 
   3.879533636812022*^9}, {3.8795355371535163`*^9, 3.8795355699485893`*^9}, 
   3.8795356062777557`*^9, {3.879535962896084*^9, 3.879535976808936*^9}, {
   3.879536046276461*^9, 3.879536081484295*^9}, {3.8795363050893235`*^9, 
   3.8795363784084873`*^9}, {3.8795451712378225`*^9, 3.879545227800892*^9}, {
   3.879951510005956*^9, 3.879951511268981*^9}, {3.8799717935892076`*^9, 
   3.8799717946263885`*^9}, {3.8799725849496317`*^9, 3.879972593744152*^9}, {
   3.880020364716911*^9, 3.8800203922126245`*^9}, 3.8800204227233877`*^9, {
   3.9062064294559216`*^9, 3.9062064298509727`*^9}, {3.906206500024121*^9, 
   3.9062065021282806`*^9}, {3.9062087619706182`*^9, 
   3.9062087713033047`*^9}},ExpressionUUID->"7c5b513d-aa3f-45fb-a5b4-\
97457904563f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Functions", " ", "for", " ", "calculating", " ", "the", " ", "diamond", 
     " ", "norm", " ", "from", " ", "the", " ", "energy"}], "-", 
    RowBox[{"dependent", " ", "replacement", " ", "channel"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Chi]", "[", 
     RowBox[{"x_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Sinh", "[", "x", "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"2", " ", "r"}], ")"}]}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Sinh", "[", "x", "]"}], "^", "2"}], " ", "+", " ", "1"}], 
       ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"r", " ", "+", " ", "1"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalOmega]", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{"NSum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Chi]", "[", 
        RowBox[{"x", ",", "m"}], "]"}], 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"\[Chi]", "[", 
           RowBox[{"y", ",", "m"}], "]"}], "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mc", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "=", "0"}], ",", 
        RowBox[{"\[Omega]", "=", 
         RowBox[{"\[CapitalOmega]", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox[
             RowBox[{"\[Chi]", "[", 
              RowBox[{"y", ",", "m"}], "]"}], "2"]}]], "<", "\[Omega]"}], ",", 
         RowBox[{"m", "++"}]}], "]"}], ";", 
       RowBox[{"m", "-", "1"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DN", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "mMax", "}"}], ",", 
      RowBox[{
       RowBox[{"mMax", "=", 
        RowBox[{"mc", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}], ";", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox[
           RowBox[{"Tanh", "[", "x", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox[
           RowBox[{"Tanh", "[", "y", "]"}], "2"]}], ")"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Chi]", "[", 
            RowBox[{"x", ",", "m"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[CapitalOmega]", "[", 
              RowBox[{"x", ",", "y"}], "]"}], "-", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox[
                RowBox[{"\[Chi]", "[", 
                 RowBox[{"y", ",", "m"}], "]"}], "2"]}]]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "mMax"}], "}"}]}], "]"}]}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.906208780435705*^9, 3.906208792281683*^9}, 
   3.906208834113003*^9},ExpressionUUID->"dfe3d6f8-f447-40e0-bde5-\
3121317989bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Functions", " ", "for", " ", "calculating", " ", "the", " ", 
    RowBox[{"eigenvectors", "/", "values"}], " ", "in", " ", "the", " ", 
    "three", " ", "mode", " ", "case"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"\[Lambda]_", ",", "l_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Lambda]", "2"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]", 
         RowBox[{"2", "l"}]], "+", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"2", "m"}]]}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hVec", "[", 
     RowBox[{"vec_", ",", "\[Lambda]_", ",", "l_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Lambda]", "2"]}], ")"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Lambda]", 
            RowBox[{"2", "l"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "+", 
             RowBox[{"vec", "[", 
              RowBox[{"[", "6", "]"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Lambda]", 
            RowBox[{"2", "m"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "+", 
             RowBox[{"vec", "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}]}], ")"}], "/", 
        RowBox[{"vec", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Lambda]", 
            RowBox[{"2", "l"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "+", 
             RowBox[{"vec", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Lambda]", 
            RowBox[{"2", "m"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "+", 
             RowBox[{"vec", "[", 
              RowBox[{"[", "6", "]"}], "]"}]}], ")"}]}]}], ")"}], "/", 
        RowBox[{"vec", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Lambda]", 
            RowBox[{"2", "l"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "+", 
             RowBox[{"vec", "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Lambda]", 
            RowBox[{"2", "m"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "+", 
             RowBox[{"vec", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}]}], ")"}], "/", 
        RowBox[{"vec", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Lambda]", 
            RowBox[{"2", "l"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "+", 
             RowBox[{"vec", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Lambda]", 
            RowBox[{"2", "m"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "+", 
             RowBox[{"vec", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}]}], ")"}], "/", 
        RowBox[{"vec", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Lambda]", 
            RowBox[{"2", "l"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "+", 
             RowBox[{"vec", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Lambda]", 
            RowBox[{"2", "m"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "+", 
             RowBox[{"vec", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], ")"}], "/", 
        RowBox[{"vec", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Lambda]", 
            RowBox[{"2", "l"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "+", 
             RowBox[{"vec", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Lambda]", 
            RowBox[{"2", "m"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "+", 
             RowBox[{"vec", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}]}], ")"}], "/", 
        RowBox[{"vec", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}]}], "}"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.906209689311612*^9, 3.9062097132422023`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"5a5807c8-52df-4ab5-81fb-e21d1af35c0c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Code for Figs. 3 and 4", "Subtitle",
 CellChangeTimes->{{3.906209616668688*^9, 3.9062096310433474`*^9}, {
  3.906211468025859*^9, 
  3.906211469532953*^9}},ExpressionUUID->"a463b82a-f81d-4887-9ebc-\
ba96887fdc88"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Code", " ", "to", " ", "generate", " ", 
    RowBox[{"Fig", ".", " ", "3"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"yVal", "=", 
     RowBox[{"ArcTanh", "[", "0.5", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xVal", "=", 
     RowBox[{"ArcTanh", "[", "0.5", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"diamondNorm", "=", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox[
            RowBox[{"Tanh", "[", "xVal", "]"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox[
            RowBox[{"Tanh", "[", "yVal", "]"}], "2"]}], ")"}], 
         RowBox[{"\[CapitalOmega]", "[", 
          RowBox[{"xVal", ",", "yVal"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "energy"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Tanh", "[", "xVal", "]"}], "2"], 
              SuperscriptBox[
               RowBox[{"Tanh", "[", "yVal", "]"}], "2"]}]}], ")"}]}], 
          "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{"diamondNorm", ",", 
     RowBox[{"{", 
      RowBox[{"energy", ",", "0", ",", "5"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{"0", ",", "2"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\<E\>\"", ",", "\"\<\!\(\*SubscriptBox[\(D\), \(E\)]\)\>\""}], 
       "}"}]}]}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\"\<Limit of bound as input energy goes to 0.\>\"", "\[IndentingNewLine]", 
   RowBox[{"diamondNorm", "/.", 
    RowBox[{"energy", "->", "0"}]}], "\[IndentingNewLine]", 
   "\"\<Exact value as input energy goes to 0.\>\"", "\[IndentingNewLine]", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox[
            RowBox[{"Tanh", "[", "xVal", "]"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox[
            RowBox[{"Tanh", "[", "yVal", "]"}], "2"]}], ")"}], 
         RowBox[{"\[CapitalOmega]", "[", 
          RowBox[{"xVal", ",", "yVal"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox[
            RowBox[{"Tanh", "[", "xVal", "]"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox[
               RowBox[{"Tanh", "[", "xVal", "]"}], "2"]}], ")"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox[
                RowBox[{"Tanh", "[", "yVal", "]"}], "2"]}], ")"}], "/", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"1", "-", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  SuperscriptBox[
                   RowBox[{"Tanh", "[", "yVal", "]"}], "2"]}], ")"}], "^", 
                "2"}]}], "]"}]}]}]}], ")"}]}]}], ")"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.906206550509749*^9, 3.906206576148141*^9}, {
   3.906206626280802*^9, 3.9062066430489225`*^9}, {3.9062067186011295`*^9, 
   3.906206719657914*^9}, {3.9062067672959495`*^9, 3.90620693472537*^9}, {
   3.906206969877799*^9, 3.9062070045301156`*^9}, {3.906207413759063*^9, 
   3.9062074311006966`*^9}, {3.906207769703286*^9, 3.906207874487003*^9}, {
   3.90620799658904*^9, 3.9062080037055902`*^9}, {3.906208905155404*^9, 
   3.906208944330926*^9}, {3.9062089750534086`*^9, 3.906208993581995*^9}, {
   3.906209171940448*^9, 3.9062091776482477`*^9}, 
   3.9062114717905226`*^9},ExpressionUUID->"8e33bb75-9dbf-44a0-88a7-\
7afdeee4dcbd"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVz39cy3kcB/D1y6jltn3Pz9iWR6Sa8HB+hHp/KiT9kJROoVoqrgkx0jgp
SXePuU4hqusmhUu/PBYXLlSsVCNpflSra1YnOrVZttr2ue/98Xq8Hs9/Xo/H
y563PzjWnEKhBJD5vwt/5E1aulvocS/naP1VsRoaOzj+YZztkJgetFdUqgb8
tC6dw9kL/je9PY+UqaHwkYhtxTkGf262z/SqUQPfXbDvKzsLXsX4nnjSpIaO
iT25I+zL0Pr9RKngsxqoXf2Ow+ybsORaTWr6Gg2InxUd/MiuhRv5C22PyTRQ
UZnVxXd9BsnBftUvxr5APLRf/pTUAeoVVVq6WguJKielpOItMG0Xe1a+HANr
+9OOvav64BbVRrSm6iuco7c4i6OUYF+/+pAdXwe8rpCHFq0DcKQ4Zxl1vh4O
PjnN2+84BB2FVZYJzXqoPkDbOtN3GFxbv/N6GzIOYmHC0JKwETAXs096K8Yh
rciw5cunUXhsGRAkDZ4ASkcfepCigXdMqmbs3gQsOByXHOKshd9XqqdI7Q3w
Xntpm81fY7BgcVeYLtkAm1Q/nDh/UAdVz1OFnTIDBL7PdmGxxmFAfj3G1c4I
Qw281KbyCVif80E3EmEEV4Z8rnekEW5rfTQt+UawBm10t8YEaRbyytF2I/gM
h3+dF0pBItHRSDeqCd7U7zYL55qh5tt/My+sMEHN2cZdHK0ZerUtPvfhLhPE
WQn6ZDJz5FEijwg+Y4KYJGEN7YoFqh5ar+q9boLF8S4y/2hLBAd2iHqfmOA5
k2sjcLNCA21P/ziqNMH9irR8rsUkpOZuF2QbTCA0cw5q7ZmEXlyI56+fhsG6
O2VjooSK6KzO39a6YFCV2ucWHZ+Myl3LFyncMeQunGVZGzoF7XJRla0JwpB9
JU4azbFGHrQNy2WRGMJzd8pog9Zo5arAZff3YdCtK9EX1dmgdy6fFceEGJQq
r+T6TBqSzgiYMi8Tw1X3pXZt0baIw8jYUHgeQ3mGgBG/aCqq/chfu70AQ2Zo
jJ+Fdiri+9JHaCUYlneLb2a2fYP6hI/+FZdjyHPKL2/zo6NDNyJ0/0gwnHwk
yvOrpSN2UMYp5gMMAXahJc8cGCjOJiHmQD0Gz0RpBCOLgdzaoprkUgxFc3gO
rVoG2p+umOzUhsGh4frFwAgm4pnPJm61k/8W1Tu/rGMi6pnNbySdGOI0lu3N
zgRq8F7eX/kWA69azcn6hUBzU8am0Xsw8NO2Gjb9SqAZg/lHWKQFWyWvaTkE
2lK6rZ1L+qxWcC77IoHkr6cJfElXuOknLhUSyE9rEqSR1j/G8tIyAjn65EVq
SGe/pIkapQR6+CW3/4UCw5XifXvONBNoNjfrJwXp4sMy740tBGLdVXA/kb4z
PXu8RUagKOrdKGovhu5wYk9HJ4F2TN+Z4U7aUTnLu19JoGhKauMN0kskKaxr
KgLNHygg7pBendGljx0kkFUl7Gwg7e9YWPVhiEBLh9l9PaSTEjis0VECUYxZ
15h9GI6vPaW/rSHQqPLbJjbpDNv+V4e1BHIoWDnAJZ1XWfyzTkegodgApg/p
q6mW8ffGCWQcXMcJIV22JdbruIFAYXN6FkaTlsx7OtfDRO6tmslNJF2nWaDH
mEDvknROQtL/AYY3aEM=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
      Slot["HighlightElements"], 
      Slot["LayoutOptions"], 
      Slot["Meta"], 
      Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwVz39cy3kcB/D1y6jltn3Pz9iWR6Sa8HB+hHp/KiT9kJROoVoqrgkx0jgp
SXePuU4hqusmhUu/PBYXLlSsVCNpflSra1YnOrVZttr2ue/98Xq8Hs9/Xo/H
y563PzjWnEKhBJD5vwt/5E1aulvocS/naP1VsRoaOzj+YZztkJgetFdUqgb8
tC6dw9kL/je9PY+UqaHwkYhtxTkGf262z/SqUQPfXbDvKzsLXsX4nnjSpIaO
iT25I+zL0Pr9RKngsxqoXf2Ow+ybsORaTWr6Gg2InxUd/MiuhRv5C22PyTRQ
UZnVxXd9BsnBftUvxr5APLRf/pTUAeoVVVq6WguJKielpOItMG0Xe1a+HANr
+9OOvav64BbVRrSm6iuco7c4i6OUYF+/+pAdXwe8rpCHFq0DcKQ4Zxl1vh4O
PjnN2+84BB2FVZYJzXqoPkDbOtN3GFxbv/N6GzIOYmHC0JKwETAXs096K8Yh
rciw5cunUXhsGRAkDZ4ASkcfepCigXdMqmbs3gQsOByXHOKshd9XqqdI7Q3w
Xntpm81fY7BgcVeYLtkAm1Q/nDh/UAdVz1OFnTIDBL7PdmGxxmFAfj3G1c4I
Qw281KbyCVif80E3EmEEV4Z8rnekEW5rfTQt+UawBm10t8YEaRbyytF2I/gM
h3+dF0pBItHRSDeqCd7U7zYL55qh5tt/My+sMEHN2cZdHK0ZerUtPvfhLhPE
WQn6ZDJz5FEijwg+Y4KYJGEN7YoFqh5ar+q9boLF8S4y/2hLBAd2iHqfmOA5
k2sjcLNCA21P/ziqNMH9irR8rsUkpOZuF2QbTCA0cw5q7ZmEXlyI56+fhsG6
O2VjooSK6KzO39a6YFCV2ucWHZ+Myl3LFyncMeQunGVZGzoF7XJRla0JwpB9
JU4azbFGHrQNy2WRGMJzd8pog9Zo5arAZff3YdCtK9EX1dmgdy6fFceEGJQq
r+T6TBqSzgiYMi8Tw1X3pXZt0baIw8jYUHgeQ3mGgBG/aCqq/chfu70AQ2Zo
jJ+Fdiri+9JHaCUYlneLb2a2fYP6hI/+FZdjyHPKL2/zo6NDNyJ0/0gwnHwk
yvOrpSN2UMYp5gMMAXahJc8cGCjOJiHmQD0Gz0RpBCOLgdzaoprkUgxFc3gO
rVoG2p+umOzUhsGh4frFwAgm4pnPJm61k/8W1Tu/rGMi6pnNbySdGOI0lu3N
zgRq8F7eX/kWA69azcn6hUBzU8am0Xsw8NO2Gjb9SqAZg/lHWKQFWyWvaTkE
2lK6rZ1L+qxWcC77IoHkr6cJfElXuOknLhUSyE9rEqSR1j/G8tIyAjn65EVq
SGe/pIkapQR6+CW3/4UCw5XifXvONBNoNjfrJwXp4sMy740tBGLdVXA/kb4z
PXu8RUagKOrdKGovhu5wYk9HJ4F2TN+Z4U7aUTnLu19JoGhKauMN0kskKaxr
KgLNHygg7pBendGljx0kkFUl7Gwg7e9YWPVhiEBLh9l9PaSTEjis0VECUYxZ
15h9GI6vPaW/rSHQqPLbJjbpDNv+V4e1BHIoWDnAJZ1XWfyzTkegodgApg/p
q6mW8ffGCWQcXMcJIV22JdbruIFAYXN6FkaTlsx7OtfDRO6tmslNJF2nWaDH
mEDvknROQtL/AYY3aEM=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0., 4.999999897959183}, {0., 2.}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>]]& )[<|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{0., 4.999999897959183}, {0., 2.}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>],
     ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
      4.503599627370496*^15, -4.503599627370496*^15}}]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVz39cy3kcB/D1y6jltn3Pz9iWR6Sa8HB+hHp/KiT9kJROoVoqrgkx0jgp
SXePuU4hqusmhUu/PBYXLlSsVCNpflSra1YnOrVZttr2ue/98Xq8Hs9/Xo/H
y563PzjWnEKhBJD5vwt/5E1aulvocS/naP1VsRoaOzj+YZztkJgetFdUqgb8
tC6dw9kL/je9PY+UqaHwkYhtxTkGf262z/SqUQPfXbDvKzsLXsX4nnjSpIaO
iT25I+zL0Pr9RKngsxqoXf2Ow+ybsORaTWr6Gg2InxUd/MiuhRv5C22PyTRQ
UZnVxXd9BsnBftUvxr5APLRf/pTUAeoVVVq6WguJKielpOItMG0Xe1a+HANr
+9OOvav64BbVRrSm6iuco7c4i6OUYF+/+pAdXwe8rpCHFq0DcKQ4Zxl1vh4O
PjnN2+84BB2FVZYJzXqoPkDbOtN3GFxbv/N6GzIOYmHC0JKwETAXs096K8Yh
rciw5cunUXhsGRAkDZ4ASkcfepCigXdMqmbs3gQsOByXHOKshd9XqqdI7Q3w
Xntpm81fY7BgcVeYLtkAm1Q/nDh/UAdVz1OFnTIDBL7PdmGxxmFAfj3G1c4I
Qw281KbyCVif80E3EmEEV4Z8rnekEW5rfTQt+UawBm10t8YEaRbyytF2I/gM
h3+dF0pBItHRSDeqCd7U7zYL55qh5tt/My+sMEHN2cZdHK0ZerUtPvfhLhPE
WQn6ZDJz5FEijwg+Y4KYJGEN7YoFqh5ar+q9boLF8S4y/2hLBAd2iHqfmOA5
k2sjcLNCA21P/ziqNMH9irR8rsUkpOZuF2QbTCA0cw5q7ZmEXlyI56+fhsG6
O2VjooSK6KzO39a6YFCV2ucWHZ+Myl3LFyncMeQunGVZGzoF7XJRla0JwpB9
JU4azbFGHrQNy2WRGMJzd8pog9Zo5arAZff3YdCtK9EX1dmgdy6fFceEGJQq
r+T6TBqSzgiYMi8Tw1X3pXZt0baIw8jYUHgeQ3mGgBG/aCqq/chfu70AQ2Zo
jJ+Fdiri+9JHaCUYlneLb2a2fYP6hI/+FZdjyHPKL2/zo6NDNyJ0/0gwnHwk
yvOrpSN2UMYp5gMMAXahJc8cGCjOJiHmQD0Gz0RpBCOLgdzaoprkUgxFc3gO
rVoG2p+umOzUhsGh4frFwAgm4pnPJm61k/8W1Tu/rGMi6pnNbySdGOI0lu3N
zgRq8F7eX/kWA69azcn6hUBzU8am0Xsw8NO2Gjb9SqAZg/lHWKQFWyWvaTkE
2lK6rZ1L+qxWcC77IoHkr6cJfElXuOknLhUSyE9rEqSR1j/G8tIyAjn65EVq
SGe/pIkapQR6+CW3/4UCw5XifXvONBNoNjfrJwXp4sMy740tBGLdVXA/kb4z
PXu8RUagKOrdKGovhu5wYk9HJ4F2TN+Z4U7aUTnLu19JoGhKauMN0kskKaxr
KgLNHygg7pBendGljx0kkFUl7Gwg7e9YWPVhiEBLh9l9PaSTEjis0VECUYxZ
15h9GI6vPaW/rSHQqPLbJjbpDNv+V4e1BHIoWDnAJZ1XWfyzTkegodgApg/p
q6mW8ffGCWQcXMcJIV22JdbruIFAYXN6FkaTlsx7OtfDRO6tmslNJF2nWaDH
mEDvknROQtL/AYY3aEM=
          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PlotRange" -> {{0., 4.999999897959183}, {0., 2.}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"E\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"\\!\\(\\*SubscriptBox[\\(D\\), \\(E\\)]\\)\"", HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 4.999999897959183}, {0., 2.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9062070051103683`*^9, {3.906207427937705*^9, 3.9062074314212365`*^9}, {
   3.906207784733388*^9, 3.9062078214557858`*^9}, {3.906207855361062*^9, 
   3.906207876482964*^9}, 3.9062080047671337`*^9, 3.906208958443284*^9, 
   3.9062089984202967`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"5042afa9-43ac-4dc3-9f63-8c7a43c6f3d7"],

Cell[BoxData["\<\"Limit of bound as input energy goes to 0.\"\>"], "Output",
 CellChangeTimes->{
  3.9062070051103683`*^9, {3.906207427937705*^9, 3.9062074314212365`*^9}, {
   3.906207784733388*^9, 3.9062078214557858`*^9}, {3.906207855361062*^9, 
   3.906207876482964*^9}, 3.9062080047671337`*^9, 3.906208958443284*^9, 
   3.9062089984555855`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"873d10aa-a1c3-487f-8aab-4a07d25b61ed"],

Cell[BoxData["1.16446178038034`"], "Output",
 CellChangeTimes->{
  3.9062070051103683`*^9, {3.906207427937705*^9, 3.9062074314212365`*^9}, {
   3.906207784733388*^9, 3.9062078214557858`*^9}, {3.906207855361062*^9, 
   3.906207876482964*^9}, 3.9062080047671337`*^9, 3.906208958443284*^9, 
   3.9062089984575853`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"5acebd28-0358-491f-a90f-fa608b2e306c"],

Cell[BoxData["\<\"Exact value as input energy goes to 0.\"\>"], "Output",
 CellChangeTimes->{
  3.9062070051103683`*^9, {3.906207427937705*^9, 3.9062074314212365`*^9}, {
   3.906207784733388*^9, 3.9062078214557858`*^9}, {3.906207855361062*^9, 
   3.906207876482964*^9}, 3.9062080047671337`*^9, 3.906208958443284*^9, 
   3.906208998459585*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"2733ea8a-8747-44f5-bea3-6feb29bdc6d2"],

Cell[BoxData["0.9400918767864819`"], "Output",
 CellChangeTimes->{
  3.9062070051103683`*^9, {3.906207427937705*^9, 3.9062074314212365`*^9}, {
   3.906207784733388*^9, 3.9062078214557858`*^9}, {3.906207855361062*^9, 
   3.906207876482964*^9}, 3.9062080047671337`*^9, 3.906208958443284*^9, 
   3.906208998461586*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"aa548173-7136-4c3c-a4c1-530df90a639c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Code", " ", "to", " ", "generate", " ", 
    RowBox[{"Fig", ".", " ", "4"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DDpoints", "=", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"yVal", "=", 
         RowBox[{"ArcTanh", "[", 
          FractionBox["1", 
           RowBox[{"2", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "4"}], ")"}]}]], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"xVal1", "=", 
         RowBox[{"ArcTanh", "[", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "4"}], ")"}]}]], "+", 
           RowBox[{"\[Delta]", "/", "2"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"xVal2", "=", 
         RowBox[{"ArcTanh", "[", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "4"}], ")"}]}]], "-", 
           RowBox[{"\[Delta]", "/", "2"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"res1SingleCopy", "=", 
         RowBox[{
          RowBox[{"ArrayFlatten", "[", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"Cosh", "[", 
                  RowBox[{"2", " ", "xVal1"}], "]"}], 
                 RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ",", 
                RowBox[{
                 RowBox[{"Sinh", "[", 
                  RowBox[{"2", " ", "xVal1"}], "]"}], 
                 RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"Sinh", "[", 
                  RowBox[{"2", " ", "xVal1"}], "]"}], 
                 RowBox[{"PauliMatrix", "[", "3", "]"}]}], ",", 
                RowBox[{
                 RowBox[{"Cosh", "[", 
                  RowBox[{"2", " ", "xVal1"}], "]"}], 
                 RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], "}"}]}], 
             "}"}]}], "]"}], "//", "N"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res2SingleCopy", "=", 
         RowBox[{
          RowBox[{"ArrayFlatten", "[", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"Cosh", "[", 
                  RowBox[{"2", " ", "xVal2"}], "]"}], 
                 RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ",", 
                RowBox[{
                 RowBox[{"Sinh", "[", 
                  RowBox[{"2", " ", "xVal2"}], "]"}], 
                 RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"Sinh", "[", 
                  RowBox[{"2", " ", "xVal2"}], "]"}], 
                 RowBox[{"PauliMatrix", "[", "3", "]"}]}], ",", 
                RowBox[{
                 RowBox[{"Cosh", "[", 
                  RowBox[{"2", " ", "xVal2"}], "]"}], 
                 RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], "}"}]}], 
             "}"}]}], "]"}], "//", "N"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Fidelity", "[", 
             RowBox[{
              RowBox[{"2", "res1SingleCopy"}], ",", 
              RowBox[{"2", "res2SingleCopy"}]}], "]"}], "^", "4"}]}], "]"}], 
         "+", 
         RowBox[{"DN", "[", 
          RowBox[{"xVal1", ",", "yVal"}], "]"}], "+", 
         RowBox[{"DN", "[", 
          RowBox[{"xVal2", ",", "yVal"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Delta]", ",", "0", ",", "0.12", ",", "0.01"}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "0.12", ",", "0.01"}], "]"}], ",", "DDpoints"}], 
       "}"}], "]"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0.12"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Delta]\>\"", ",", "\"\<diamond norm\>\""}], "}"}]}], 
     ",", 
     RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.87995642751692*^9, 3.879956455434681*^9}, {
   3.879972751759306*^9, 3.8799727943627777`*^9}, {3.8799728274835863`*^9, 
   3.8799728320974226`*^9}, {3.879972877563079*^9, 3.8799729094463797`*^9}, 
   3.879972951370689*^9, {3.8799867116096177`*^9, 3.87998672324787*^9}, {
   3.8799868110978675`*^9, 3.8799868138082848`*^9}, {3.879988415275978*^9, 
   3.879988432470001*^9}, {3.8800165298327613`*^9, 3.8800166227198563`*^9}, {
   3.88001667678084*^9, 3.8800167035541806`*^9}, {3.88001677867583*^9, 
   3.880016845662197*^9}, {3.880017139001437*^9, 3.880017160779567*^9}, {
   3.880017332031352*^9, 3.8800173398529825`*^9}, {3.880018252162385*^9, 
   3.88001829988356*^9}, 3.880018334646544*^9, {3.8800183648767037`*^9, 
   3.880018368282008*^9}, {3.8800199422029943`*^9, 3.880019982062067*^9}, {
   3.906208839547243*^9, 3.9062088895328083`*^9}, 
   3.906211481233119*^9},ExpressionUUID->"99d64a18-6af3-4d7b-89d2-\
bde368c2a7db"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.012833333333333334`], AbsoluteThickness[2], 
         LineBox[{{0., 0.0025556823707791588`}, {0.01, 
          0.050817155215692696`}, {0.02, 0.09897124323971677}, {0.03, 
          0.14690199123395997`}, {0.04, 0.1945030030104212}, {0.05, 
          0.2416751911740432}, {0.06, 0.28831321554168476`}, {0.07, 
          0.3343023940628369}, {0.08, 0.3795381126378186}, {0.09, 
          0.42391788595233554`}, {0.1, 0.46733997732166427`}, {
          0.10770917761354432`, 0.5}}]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
          Annotation[{
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            
            Line[{{0., 0.0025556823707791588`}, {0.01, 
             0.050817155215692696`}, {0.02, 0.09897124323971677}, {0.03, 
             0.14690199123395997`}, {0.04, 0.1945030030104212}, {0.05, 
             0.2416751911740432}, {0.06, 0.28831321554168476`}, {0.07, 
             0.3343023940628369}, {0.08, 0.3795381126378186}, {0.09, 
             0.42391788595233554`}, {0.1, 0.46733997732166427`}, {
             0.10770917761354432`, 0.5}}]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0., 0.12}, {0., 0.5}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0., 0.12}, {0., 0.5}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListPlot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[{{0., 0.0025556823707791588`}, {0.01, 0.050817155215692696`}, {
          0.02, 0.09897124323971677}, {0.03, 0.14690199123395997`}, {0.04, 
          0.1945030030104212}, {0.05, 0.2416751911740432}, {0.06, 
          0.28831321554168476`}, {0.07, 0.3343023940628369}, {0.08, 
          0.3795381126378186}, {0.09, 0.42391788595233554`}, {0.1, 
          0.46733997732166427`}, {0.10770917761354432`, 0.5}}]}, 
        "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PlotRange" -> {{0., 0.12}, {0., 0.5}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\[Delta]\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"diamond norm\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentSet", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 0.12}, {0., 0.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8800168565333815`*^9, 3.880017170069499*^9, 3.8800183090758624`*^9, 
   3.8800183428309355`*^9, 3.8800183791215897`*^9, 3.880019954100932*^9, 
   3.8800199919742665`*^9, {3.88002040943633*^9, 3.880020436137863*^9}, 
   3.9062065327702703`*^9, 3.906208908826969*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"7885cdcb-c6ad-46bc-88d7-bff5e245562b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3 mode calculations", "Subtitle",
 CellChangeTimes->{{3.906209616668688*^9, 3.9062096483341646`*^9}, 
   3.906209719365575*^9},ExpressionUUID->"233ec6b7-71a1-49ff-a3b9-\
a4521d59364d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"conds", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0", "<=", "\[Lambda]", "<=", "1"}], ",", 
      RowBox[{"Element", "[", 
       RowBox[{
        RowBox[{"l", "|", "m"}], ",", "Integers"}], "]"}], ",", 
      RowBox[{"l", "!=", "m"}], ",", 
      RowBox[{"l", ">", "0"}], ",", 
      RowBox[{"m", ">=", "0"}], ",", 
      RowBox[{"Element", "[", 
       RowBox[{"\[Phi]", ",", "Reals"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "General", " ", "form", " ", "of", " ", "the", " ", "lm", " ", 
    "eigenvectors"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]1", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
    "/", 
    SqrtBox["6"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]2", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], "/", 
    SqrtBox["6"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]3", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "\[Pi]"}], "3"], "+", "\[Phi]"}], ")"}]}]], ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "3"], "+", "\[Phi]"}], ")"}]}]]}], 
     "}"}], "/", 
    SqrtBox["6"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]4", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], ",", 
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "3"], "+", "\[Phi]"}], ")"}]}]]}], 
      ",", 
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "3"], "+", "\[Phi]"}], ")"}]}]]}]}], 
     "}"}], "/", 
    SqrtBox["6"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]5", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"2", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "3"], "-", "\[Phi]"}], ")"}]}]], ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "\[Pi]"}], "3"], "-", "\[Phi]"}], ")"}]}]]}], 
     "}"}], "/", 
    SqrtBox["6"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]6", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "3"], "-", "\[Phi]"}], ")"}]}]]}], 
       ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", "\[Pi]"}], "3"], "-", "\[Phi]"}], ")"}]}]]}]}],
       "}"}], "/", 
     SqrtBox["6"]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "\"\<Confirm \
orthonormality.\>\"", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[Eta]1", ",", "\[Eta]2", ",", "\[Eta]3", ",", "\[Eta]4", ",", 
        "\[Eta]5", ",", "\[Eta]6"}], "}"}], ".", 
      RowBox[{"ConjugateTranspose", "[", 
       RowBox[{"{", 
        RowBox[{
        "\[Eta]1", ",", "\[Eta]2", ",", "\[Eta]3", ",", "\[Eta]4", ",", 
         "\[Eta]5", ",", "\[Eta]6"}], "}"}], "]"}]}], ",", "conds"}], "]"}], "//",
    "MatrixForm"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "\"\<Find the eigenvector \
condition in terms of \[Lambda], l, and m. The two terms must be equal.\>\"", \
"\[IndentingNewLine]", 
 RowBox[{"expressions", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"hVec", "[", 
      RowBox[{"\[Eta]3", ",", "\[Lambda]", ",", "l", ",", "m"}], "]"}], ",", 
     "conds"}], "]"}], "//", 
   "Union"}]}], "\[IndentingNewLine]", "\"\<Solve for \[Phi].\>\"", "\
\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"expressions", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "==", 
       RowBox[{"expressions", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", "\[Phi]"}], "]"}], "//", 
    "ComplexExpand"}], ",", "conds"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8848566827259493`*^9, 3.884856686985985*^9}, {
   3.884856798282873*^9, 3.884856919467064*^9}, 3.8848570776317253`*^9, {
   3.8848573970712986`*^9, 3.8848574005600405`*^9}, 3.88485993852956*^9, {
   3.884860230114978*^9, 3.8848602306650534`*^9}, {3.904246954435645*^9, 
   3.9042469892121105`*^9}, {3.9042473355502143`*^9, 3.904247336055463*^9}, {
   3.904247456180704*^9, 3.904247458093968*^9}, {3.9042474894489355`*^9, 
   3.904247490244871*^9}, {3.9042489929400053`*^9, 3.9042490303786564`*^9}, {
   3.904249215291297*^9, 3.9042493325285034`*^9}, {3.90424956223242*^9, 
   3.904249587126047*^9}, {3.9042496591339226`*^9, 3.9042496776771708`*^9}, {
   3.9042497856416492`*^9, 3.9042498094933324`*^9}, {3.904249890840932*^9, 
   3.9042498985970726`*^9}, {3.9042503706393456`*^9, 3.904250495907484*^9}, {
   3.904637856927904*^9, 3.904637869031885*^9}, {3.904645842878612*^9, 
   3.9046458523638988`*^9}, {3.9050765797532253`*^9, 
   3.9050765802914343`*^9}, {3.906210023407569*^9, 3.9062101070788903`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"fc7142be-59c8-4c72-a99a-ae8bdbe1a949"],

Cell[BoxData["\<\"Confirm orthonormality.\"\>"], "Output",
 CellChangeTimes->{
  3.904247490595084*^9, {3.9042489958286266`*^9, 3.9042490306110315`*^9}, 
   3.904249334997394*^9, {3.904249563322687*^9, 3.9042495876735153`*^9}, 
   3.904250235906596*^9, 3.9042503755786405`*^9, 3.9042504976364584`*^9, 
   3.904250529265359*^9, 3.904637827966775*^9, 3.904637869563957*^9, 
   3.9046458542345147`*^9, 3.9046475874636855`*^9, 3.9046569294565964`*^9, 
   3.9049953983072*^9, 3.9050764982768326`*^9, 3.9050765808292203`*^9, 
   3.905077462795481*^9, 3.905077816228429*^9, 3.9052365927623515`*^9, 
   3.905332264752668*^9, {3.905423514553861*^9, 3.9054235221569247`*^9}, {
   3.9062101084873815`*^9, 3.9062101160954723`*^9}},
 CellLabel->"Out[97]=",ExpressionUUID->"49059658-af94-449d-9d62-a16d2ea01ca3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.904247490595084*^9, {3.9042489958286266`*^9, 3.9042490306110315`*^9}, 
   3.904249334997394*^9, {3.904249563322687*^9, 3.9042495876735153`*^9}, 
   3.904250235906596*^9, 3.9042503755786405`*^9, 3.9042504976364584`*^9, 
   3.904250529265359*^9, 3.904637827966775*^9, 3.904637869563957*^9, 
   3.9046458542345147`*^9, 3.9046475874636855`*^9, 3.9046569294565964`*^9, 
   3.9049953983072*^9, 3.9050764982768326`*^9, 3.9050765808292203`*^9, 
   3.905077462795481*^9, 3.905077816228429*^9, 3.9052365927623515`*^9, 
   3.905332264752668*^9, {3.905423514553861*^9, 3.9054235221569247`*^9}, {
   3.9062101084873815`*^9, 3.90621011609958*^9}},
 CellLabel->
  "Out[98]//MatrixForm=",ExpressionUUID->"14d61166-1af6-411b-9853-\
02deb121ab3a"],

Cell[BoxData["\<\"Find the eigenvector condition in terms of \[Lambda], l, \
and m. The two terms must be equal.\"\>"], "Output",
 CellChangeTimes->{
  3.904247490595084*^9, {3.9042489958286266`*^9, 3.9042490306110315`*^9}, 
   3.904249334997394*^9, {3.904249563322687*^9, 3.9042495876735153`*^9}, 
   3.904250235906596*^9, 3.9042503755786405`*^9, 3.9042504976364584`*^9, 
   3.904250529265359*^9, 3.904637827966775*^9, 3.904637869563957*^9, 
   3.9046458542345147`*^9, 3.9046475874636855`*^9, 3.9046569294565964`*^9, 
   3.9049953983072*^9, 3.9050764982768326`*^9, 3.9050765808292203`*^9, 
   3.905077462795481*^9, 3.905077816228429*^9, 3.9052365927623515`*^9, 
   3.905332264752668*^9, {3.905423514553861*^9, 3.9054235221569247`*^9}, {
   3.9062101084873815`*^9, 3.9062101161025877`*^9}},
 CellLabel->"Out[99]=",ExpressionUUID->"3f2eb6e7-4b39-4c61-acb7-45c41699241e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"2", " ", "l"}]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]], "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], " ", 
       SuperscriptBox["\[Lambda]", 
        RowBox[{"2", " ", "m"}]]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], " ", 
       SuperscriptBox["\[Lambda]", 
        RowBox[{"2", " ", "l"}]]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], " ", 
       SuperscriptBox["\[Lambda]", 
        RowBox[{"2", " ", "m"}]]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.904247490595084*^9, {3.9042489958286266`*^9, 3.9042490306110315`*^9}, 
   3.904249334997394*^9, {3.904249563322687*^9, 3.9042495876735153`*^9}, 
   3.904250235906596*^9, 3.9042503755786405`*^9, 3.9042504976364584`*^9, 
   3.904250529265359*^9, 3.904637827966775*^9, 3.904637869563957*^9, 
   3.9046458542345147`*^9, 3.9046475874636855`*^9, 3.9046569294565964`*^9, 
   3.9049953983072*^9, 3.9050764982768326`*^9, 3.9050765808292203`*^9, 
   3.905077462795481*^9, 3.905077816228429*^9, 3.9052365927623515`*^9, 
   3.905332264752668*^9, {3.905423514553861*^9, 3.9054235221569247`*^9}, {
   3.9062101084873815`*^9, 3.9062101166241846`*^9}},
 CellLabel->
  "Out[100]=",ExpressionUUID->"9a831019-7ef1-4f7e-ad93-385ec96f66ff"],

Cell[BoxData["\<\"Solve for \[Phi].\"\>"], "Output",
 CellChangeTimes->{
  3.904247490595084*^9, {3.9042489958286266`*^9, 3.9042490306110315`*^9}, 
   3.904249334997394*^9, {3.904249563322687*^9, 3.9042495876735153`*^9}, 
   3.904250235906596*^9, 3.9042503755786405`*^9, 3.9042504976364584`*^9, 
   3.904250529265359*^9, 3.904637827966775*^9, 3.904637869563957*^9, 
   3.9046458542345147`*^9, 3.9046475874636855`*^9, 3.9046569294565964`*^9, 
   3.9049953983072*^9, 3.9050764982768326`*^9, 3.9050765808292203`*^9, 
   3.905077462795481*^9, 3.905077816228429*^9, 3.9052365927623515`*^9, 
   3.905332264752668*^9, {3.905423514553861*^9, 3.9054235221569247`*^9}, {
   3.9062101084873815`*^9, 3.9062101166266966`*^9}},
 CellLabel->
  "Out[101]=",ExpressionUUID->"491917c8-ed25-4e38-8065-fa6914bad1ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]", "\[Rule]", 
     TemplateBox[{
       RowBox[{
         RowBox[{"-", 
           RowBox[{"Arg", "[", 
             RowBox[{"-", 
               FractionBox[
                SqrtBox[
                 RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["\[Lambda]", 
                    RowBox[{"2", " ", "l"}]]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"1", "/", "3"}]], " ", 
                    SuperscriptBox["\[Lambda]", 
                    RowBox[{"2", " ", "m"}]]}]}]], 
                SqrtBox[
                 RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"1", "/", "3"}]], " ", 
                    SuperscriptBox["\[Lambda]", 
                    RowBox[{"2", " ", "l"}]]}], "-", 
                   SuperscriptBox["\[Lambda]", 
                    RowBox[{"2", " ", "m"}]]}]]]}], "]"}]}], "-", 
         RowBox[{"2", " ", "\[Pi]", " ", 
           TemplateBox[{"1"}, "C"]}]}], 
       RowBox[{
         TemplateBox[{"1"}, "C"], "\[Element]", 
         TemplateBox[{}, "Integers"]}]},
      "ConditionalExpression"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]", "\[Rule]", 
     TemplateBox[{
       RowBox[{
         RowBox[{"-", 
           RowBox[{"Arg", "[", 
             FractionBox[
              SqrtBox[
               RowBox[{
                 RowBox[{"-", 
                   SuperscriptBox["\[Lambda]", 
                    RowBox[{"2", " ", "l"}]]}], "+", 
                 RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"1", "/", "3"}]], " ", 
                   SuperscriptBox["\[Lambda]", 
                    RowBox[{"2", " ", "m"}]]}]}]], 
              SqrtBox[
               RowBox[{
                 RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"1", "/", "3"}]], " ", 
                   SuperscriptBox["\[Lambda]", 
                    RowBox[{"2", " ", "l"}]]}], "-", 
                 SuperscriptBox["\[Lambda]", 
                  RowBox[{"2", " ", "m"}]]}]]], "]"}]}], "-", 
         RowBox[{"2", " ", "\[Pi]", " ", 
           TemplateBox[{"1"}, "C"]}]}], 
       RowBox[{
         TemplateBox[{"1"}, "C"], "\[Element]", 
         TemplateBox[{}, "Integers"]}]},
      "ConditionalExpression"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.904247490595084*^9, {3.9042489958286266`*^9, 3.9042490306110315`*^9}, 
   3.904249334997394*^9, {3.904249563322687*^9, 3.9042495876735153`*^9}, 
   3.904250235906596*^9, 3.9042503755786405`*^9, 3.9042504976364584`*^9, 
   3.904250529265359*^9, 3.904637827966775*^9, 3.904637869563957*^9, 
   3.9046458542345147`*^9, 3.9046475874636855`*^9, 3.9046569294565964`*^9, 
   3.9049953983072*^9, 3.9050764982768326`*^9, 3.9050765808292203`*^9, 
   3.905077462795481*^9, 3.905077816228429*^9, 3.9052365927623515`*^9, 
   3.905332264752668*^9, {3.905423514553861*^9, 3.9054235221569247`*^9}, {
   3.9062101084873815`*^9, 3.9062101181651645`*^9}},
 CellLabel->
  "Out[102]=",ExpressionUUID->"a283016f-47ce-4c91-9bf0-9dd90bed67b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Substitute", " ", "in", " ", 
    RowBox[{"\[Phi]", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Eta]3", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "l"}]]}], "-", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"2", " ", "m"}]]}]], 
          SqrtBox[
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "l"}]]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "m"}]]}]}]]]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "3"}]], " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"2", " ", "l"}]]}], "-", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "m"}]]}]], 
           SqrtBox[
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"2", " ", "l"}]]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "3"}]], " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"2", " ", "m"}]]}]}]]]}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           FractionBox[
            RowBox[{"2", "\[Pi]"}], "3"]}]]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "3"}]], " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"2", " ", "l"}]]}], "-", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "m"}]]}]], 
           SqrtBox[
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"2", " ", "l"}]]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "3"}]], " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"2", " ", "m"}]]}]}]]]}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           FractionBox[
            RowBox[{"4", "\[Pi]"}], "3"]}]]}]}], "}"}], "/", 
      SqrtBox["6"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]4", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"2", " ", "l"}]]}], "-", 
           SuperscriptBox["\[Lambda]", 
            RowBox[{"2", " ", "m"}]]}]], 
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"2", " ", "l"}]]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"2", " ", "m"}]]}]}]]], ",", 
        RowBox[{
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "l"}]]}], "-", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"2", " ", "m"}]]}]], 
          SqrtBox[
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "l"}]]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "m"}]]}]}]]], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           FractionBox[
            RowBox[{"2", "\[Pi]"}], "3"]}]]}], ",", 
        RowBox[{
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "l"}]]}], "-", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"2", " ", "m"}]]}]], 
          SqrtBox[
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "l"}]]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "m"}]]}]}]]], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           FractionBox[
            RowBox[{"4", "\[Pi]"}], "3"]}]]}]}], "}"}], "/", 
      SqrtBox["6"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]5", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "l"}]]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "m"}]]}]}]], 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "l"}]]}], "-", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"2", " ", "m"}]]}]]]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SqrtBox[
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"2", " ", "l"}]]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "3"}]], " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"2", " ", "m"}]]}]}]], 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "3"}]], " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"2", " ", "l"}]]}], "-", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "m"}]]}]]]}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           FractionBox[
            RowBox[{"4", "\[Pi]"}], "3"]}]]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SqrtBox[
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"2", " ", "l"}]]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "3"}]], " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"2", " ", "m"}]]}]}]], 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "3"}]], " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"2", " ", "l"}]]}], "-", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "m"}]]}]]]}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           FractionBox[
            RowBox[{"2", "\[Pi]"}], "3"]}]]}]}], "}"}], "/", 
      SqrtBox["6"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]6", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"2", " ", "l"}]]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"2", " ", "m"}]]}]}]], 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"2", " ", "l"}]]}], "-", 
           SuperscriptBox["\[Lambda]", 
            RowBox[{"2", " ", "m"}]]}]]], ",", 
        RowBox[{
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "l"}]]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "m"}]]}]}]], 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "l"}]]}], "-", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"2", " ", "m"}]]}]]], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           FractionBox[
            RowBox[{"4", "\[Pi]"}], "3"]}]]}], ",", 
        RowBox[{
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "l"}]]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "m"}]]}]}]], 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"2", " ", "l"}]]}], "-", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"2", " ", "m"}]]}]]], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           FractionBox[
            RowBox[{"2", "\[Pi]"}], "3"]}]]}]}], "}"}], "/", 
      SqrtBox["6"]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\"\<Pick random values and confirm we retain orthonormality after the \
substitution.\>\"", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"testSettings", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Lambda]", "->", 
        RowBox[{"RandomReal", "[", "]"}]}], ",", 
       RowBox[{"l", "->", "2"}], ",", 
       RowBox[{"m", "->", "3"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\[Eta]1", ",", "\[Eta]2", ",", "\[Eta]3", ",", "\[Eta]4", ",", 
         "\[Eta]5", ",", "\[Eta]6"}], "}"}], ".", 
       RowBox[{"ConjugateTranspose", "[", 
        RowBox[{"{", 
         RowBox[{
         "\[Eta]1", ",", "\[Eta]2", ",", "\[Eta]3", ",", "\[Eta]4", ",", 
          "\[Eta]5", ",", "\[Eta]6"}], "}"}], "]"}]}], "/.", "testSettings"}],
      "//", "Chop"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\"\<Eigenvalues for each eigenvector.\>\"", 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"\[Lambda]", ",", "l", ",", "m"}], "]"}], "+", 
      RowBox[{"Union", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"hVec", "[", 
          RowBox[{"\[Eta]1", ",", "\[Lambda]", ",", "l", ",", "m"}], "]"}], 
         ",", "conds"}], "]"}], "]"}]}], ",", "conds"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"\[Lambda]", ",", "l", ",", "m"}], "]"}], "+", 
      RowBox[{"Union", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"hVec", "[", 
          RowBox[{"\[Eta]2", ",", "\[Lambda]", ",", "l", ",", "m"}], "]"}], 
         ",", "conds"}], "]"}], "]"}]}], ",", "conds"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"\[Lambda]", ",", "l", ",", "m"}], "]"}], "+", 
      RowBox[{"Union", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"hVec", "[", 
          RowBox[{"\[Eta]3", ",", "\[Lambda]", ",", "l", ",", "m"}], "]"}], 
         ",", "conds"}], "]"}], "]"}]}], ",", "conds"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"\[Lambda]", ",", "l", ",", "m"}], "]"}], "+", 
      RowBox[{"Union", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"hVec", "[", 
          RowBox[{"\[Eta]4", ",", "\[Lambda]", ",", "l", ",", "m"}], "]"}], 
         ",", "conds"}], "]"}], "]"}]}], ",", "conds"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"\[Lambda]", ",", "l", ",", "m"}], "]"}], "+", 
      RowBox[{"Union", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"hVec", "[", 
          RowBox[{"\[Eta]5", ",", "\[Lambda]", ",", "l", ",", "m"}], "]"}], 
         ",", "conds"}], "]"}], "]"}]}], ",", "conds"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"\[Lambda]", ",", "l", ",", "m"}], "]"}], "+", 
      RowBox[{"Union", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"hVec", "[", 
          RowBox[{"\[Eta]6", ",", "\[Lambda]", ",", "l", ",", "m"}], "]"}], 
         ",", "conds"}], "]"}], "]"}]}], ",", "conds"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.904248721451784*^9, 3.90424880044418*^9}, {
   3.9042488804191437`*^9, 3.9042489393298492`*^9}, {3.904251272916874*^9, 
   3.9042512877352624`*^9}, {3.9042529596522846`*^9, 3.9042529721812887`*^9}, 
   3.9042530349867907`*^9, {3.90507727192653*^9, 3.905077273686062*^9}, {
   3.90507740597974*^9, 3.905077407707736*^9}, {3.905077487814266*^9, 
   3.9050775379655275`*^9}, {3.9062101643490205`*^9, 3.9062102534292884`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"c3b40829-876f-43f5-bc15-1c43bca4af52"],

Cell[BoxData["\<\"Pick random values and confirm we retain orthonormality \
after the substitution.\"\>"], "Output",
 CellChangeTimes->{
  3.9042489484371023`*^9, {3.904249006838584*^9, 3.904249035023408*^9}, 
   3.904250110375621*^9, 3.9042503323100386`*^9, 3.9042505603578515`*^9, {
   3.904251264951099*^9, 3.9042512879595575`*^9}, 3.9042529727586308`*^9, 
   3.90425303659496*^9, 3.904638841874157*^9, 3.904656951189262*^9, 
   3.904995411617708*^9, 3.905077409463149*^9, {3.905077471681617*^9, 
   3.9050775086628475`*^9}, 3.90507753939874*^9, 3.9053322675058165`*^9, {
   3.905423505389799*^9, 3.905423526151086*^9}, 3.906210259657688*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"ebbec1f0-9ecb-4332-be1c-d3b0e2840d98"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0"},
     {"0", "0", "1.`", "0", "0", "0"},
     {"0", "0", "0", "1.`", "0", "0"},
     {"0", "0", "0", "0", "1.`", "0"},
     {"0", "0", "0", "0", "0", "1.`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9042489484371023`*^9, {3.904249006838584*^9, 3.904249035023408*^9}, 
   3.904250110375621*^9, 3.9042503323100386`*^9, 3.9042505603578515`*^9, {
   3.904251264951099*^9, 3.9042512879595575`*^9}, 3.9042529727586308`*^9, 
   3.90425303659496*^9, 3.904638841874157*^9, 3.904656951189262*^9, 
   3.904995411617708*^9, 3.905077409463149*^9, {3.905077471681617*^9, 
   3.9050775086628475`*^9}, 3.90507753939874*^9, 3.9053322675058165`*^9, {
   3.905423505389799*^9, 3.905423526151086*^9}, 3.906210259661688*^9},
 CellLabel->
  "Out[109]//MatrixForm=",ExpressionUUID->"debf20f4-2d93-4e7f-8555-\
2b8960398d78"],

Cell[BoxData["\<\"Eigenvalues for each eigenvector.\"\>"], "Output",
 CellChangeTimes->{
  3.9042489484371023`*^9, {3.904249006838584*^9, 3.904249035023408*^9}, 
   3.904250110375621*^9, 3.9042503323100386`*^9, 3.9042505603578515`*^9, {
   3.904251264951099*^9, 3.9042512879595575`*^9}, 3.9042529727586308`*^9, 
   3.90425303659496*^9, 3.904638841874157*^9, 3.904656951189262*^9, 
   3.904995411617708*^9, 3.905077409463149*^9, {3.905077471681617*^9, 
   3.9050775086628475`*^9}, 3.90507753939874*^9, 3.9053322675058165`*^9, {
   3.905423505389799*^9, 3.905423526151086*^9}, 3.906210259664688*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"667418f9-53d7-49a8-98c4-5b08a6c58754"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Lambda]", 
       RowBox[{"2", " ", "l"}]], "+", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"2", " ", "m"}]]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9042489484371023`*^9, {3.904249006838584*^9, 3.904249035023408*^9}, 
   3.904250110375621*^9, 3.9042503323100386`*^9, 3.9042505603578515`*^9, {
   3.904251264951099*^9, 3.9042512879595575`*^9}, 3.9042529727586308`*^9, 
   3.90425303659496*^9, 3.904638841874157*^9, 3.904656951189262*^9, 
   3.904995411617708*^9, 3.905077409463149*^9, {3.905077471681617*^9, 
   3.9050775086628475`*^9}, 3.90507753939874*^9, 3.9053322675058165`*^9, {
   3.905423505389799*^9, 3.905423526151086*^9}, 3.906210259685689*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"c6b9615d-4f79-495b-bb8a-3b75c1aec037"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Lambda]", 
       RowBox[{"2", " ", "l"}]], "+", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"2", " ", "m"}]]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9042489484371023`*^9, {3.904249006838584*^9, 3.904249035023408*^9}, 
   3.904250110375621*^9, 3.9042503323100386`*^9, 3.9042505603578515`*^9, {
   3.904251264951099*^9, 3.9042512879595575`*^9}, 3.9042529727586308`*^9, 
   3.90425303659496*^9, 3.904638841874157*^9, 3.904656951189262*^9, 
   3.904995411617708*^9, 3.905077409463149*^9, {3.905077471681617*^9, 
   3.9050775086628475`*^9}, 3.90507753939874*^9, 3.9053322675058165`*^9, {
   3.905423505389799*^9, 3.905423526151086*^9}, 3.9062102597006397`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"89fa5bc3-41f0-4b23-aea4-e3cde4cbb65e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Lambda]", 
       RowBox[{"2", " ", "l"}]], "+", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"2", " ", "m"}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Lambda]", 
        RowBox[{"2", " ", "l"}]]}], "-", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"2", " ", "m"}]], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"2", " ", "l"}]]}], "-", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"2", " ", "m"}]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"2", " ", "l"}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"2", " ", "m"}]]}]}]]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9042489484371023`*^9, {3.904249006838584*^9, 3.904249035023408*^9}, 
   3.904250110375621*^9, 3.9042503323100386`*^9, 3.9042505603578515`*^9, {
   3.904251264951099*^9, 3.9042512879595575`*^9}, 3.9042529727586308`*^9, 
   3.90425303659496*^9, 3.904638841874157*^9, 3.904656951189262*^9, 
   3.904995411617708*^9, 3.905077409463149*^9, {3.905077471681617*^9, 
   3.9050775086628475`*^9}, 3.90507753939874*^9, 3.9053322675058165`*^9, {
   3.905423505389799*^9, 3.905423526151086*^9}, 3.9062102616758537`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"aea7b392-eb13-417b-b036-727ce91ba103"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Lambda]", 
       RowBox[{"2", " ", "l"}]], "+", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"2", " ", "m"}]]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Lambda]", 
       RowBox[{"2", " ", "l"}]], "+", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"2", " ", "m"}]], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"2", " ", "l"}]]}], "-", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"2", " ", "m"}]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"2", " ", "l"}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"2", " ", "m"}]]}]}]]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9042489484371023`*^9, {3.904249006838584*^9, 3.904249035023408*^9}, 
   3.904250110375621*^9, 3.9042503323100386`*^9, 3.9042505603578515`*^9, {
   3.904251264951099*^9, 3.9042512879595575`*^9}, 3.9042529727586308`*^9, 
   3.90425303659496*^9, 3.904638841874157*^9, 3.904656951189262*^9, 
   3.904995411617708*^9, 3.905077409463149*^9, {3.905077471681617*^9, 
   3.9050775086628475`*^9}, 3.90507753939874*^9, 3.9053322675058165`*^9, {
   3.905423505389799*^9, 3.905423526151086*^9}, 3.9062102630381083`*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"f483a4a7-b73a-4d61-ba53-1351bfc512e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Lambda]", 
       RowBox[{"2", " ", "l"}]], "+", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"2", " ", "m"}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Lambda]", 
        RowBox[{"2", " ", "l"}]]}], "-", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"2", " ", "m"}]], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"2", " ", "l"}]]}], "-", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"2", " ", "m"}]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"2", " ", "l"}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"2", " ", "m"}]]}]}]]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9042489484371023`*^9, {3.904249006838584*^9, 3.904249035023408*^9}, 
   3.904250110375621*^9, 3.9042503323100386`*^9, 3.9042505603578515`*^9, {
   3.904251264951099*^9, 3.9042512879595575`*^9}, 3.9042529727586308`*^9, 
   3.90425303659496*^9, 3.904638841874157*^9, 3.904656951189262*^9, 
   3.904995411617708*^9, 3.905077409463149*^9, {3.905077471681617*^9, 
   3.9050775086628475`*^9}, 3.90507753939874*^9, 3.9053322675058165`*^9, {
   3.905423505389799*^9, 3.905423526151086*^9}, 3.9062102631272335`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"9c06aa2a-313c-4eaf-880c-638e41c65594"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Lambda]", 
       RowBox[{"2", " ", "l"}]], "+", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"2", " ", "m"}]]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Lambda]", 
       RowBox[{"2", " ", "l"}]], "+", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"2", " ", "m"}]], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"2", " ", "l"}]]}], "-", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"2", " ", "m"}]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"2", " ", "l"}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"2", " ", "m"}]]}]}]]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9042489484371023`*^9, {3.904249006838584*^9, 3.904249035023408*^9}, 
   3.904250110375621*^9, 3.9042503323100386`*^9, 3.9042505603578515`*^9, {
   3.904251264951099*^9, 3.9042512879595575`*^9}, 3.9042529727586308`*^9, 
   3.90425303659496*^9, 3.904638841874157*^9, 3.904656951189262*^9, 
   3.904995411617708*^9, 3.905077409463149*^9, {3.905077471681617*^9, 
   3.9050775086628475`*^9}, 3.90507753939874*^9, 3.9053322675058165`*^9, {
   3.905423505389799*^9, 3.905423526151086*^9}, 3.9062102633379145`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"4c2583e7-d55e-47b3-a105-e74dec71d1bd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Calculate", " ", "the", " ", "exact", " ", "analytical", " ", 
    "expression", " ", "for", " ", 
    RowBox[{"\[CapitalGamma]", "."}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"conds", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "<=", "\[Lambda]y", "<=", "1"}], ",", 
       RowBox[{"Element", "[", 
        RowBox[{
         RowBox[{"l", "|", "m"}], ",", "Integers"}], "]"}], ",", 
       RowBox[{"l", "!=", "m"}], ",", 
       RowBox[{"l", ">", "0"}], ",", 
       RowBox[{"m", ">=", "0"}], ",", 
       RowBox[{"Element", "[", 
        RowBox[{"\[Phi]", ",", "Reals"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"phiRule", "=", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", "\[Rule]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", 
          FractionBox[
           SqrtBox[
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Lambda]y", 
               RowBox[{"2", " ", "l"}]]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "3"}]], " ", 
              SuperscriptBox["\[Lambda]y", 
               RowBox[{"2", " ", "m"}]]}]}]], 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "3"}]], " ", 
              SuperscriptBox["\[Lambda]y", 
               RowBox[{"2", " ", "l"}]]}], "-", 
             SuperscriptBox["\[Lambda]y", 
              RowBox[{"2", " ", "m"}]]}]]]}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]1", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}], "}"}], "/", 
      SqrtBox["6"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]2", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], "}"}], "/", 
      SqrtBox["6"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]3", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], ",", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "\[Pi]"}], "3"], "+", "\[Phi]"}], ")"}]}]], 
         ",", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", "\[Pi]"}], "3"], "+", "\[Phi]"}], ")"}]}]]}], 
        "}"}], "}"}], "/", 
      SqrtBox["6"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]4", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "\[Pi]"}], "3"], "+", "\[Phi]"}], ")"}]}]]}],
          ",", 
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", " ", "\[Pi]"}], "3"], "+", "\[Phi]"}], 
             ")"}]}]]}]}], "}"}], "}"}], "/", 
      SqrtBox["6"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]5", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"2", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], ",", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", "\[Pi]"}], "3"], "-", "\[Phi]"}], ")"}]}]], 
         ",", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "\[Pi]"}], "3"], "-", "\[Phi]"}], ")"}]}]]}], 
        "}"}], "}"}], "/", 
      SqrtBox["6"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]6", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", " ", "\[Pi]"}], "3"], "-", "\[Phi]"}], ")"}]}]]}],
          ",", 
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "\[Pi]"}], "3"], "-", "\[Phi]"}], 
             ")"}]}]]}]}], "}"}], "}"}], "/", 
      SqrtBox["6"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eig1", "=", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[Lambda]y", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Lambda]y", 
          RowBox[{"2", "l"}]], "+", 
         SuperscriptBox["\[Lambda]y", 
          RowBox[{"2", "m"}]]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eig2", "=", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[Lambda]y", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Lambda]y", 
          RowBox[{"2", "l"}]], "+", 
         SuperscriptBox["\[Lambda]y", 
          RowBox[{"2", "m"}]]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eig3", "=", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[Lambda]y", "2"]}], ")"}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Lambda]y", 
          RowBox[{"4", "l"}]], "-", 
         SuperscriptBox["\[Lambda]y", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"l", "+", "m"}], ")"}]}]], "+", 
         SuperscriptBox["\[Lambda]y", 
          RowBox[{"4", "m"}]]}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eig4", "=", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[Lambda]y", "2"]}], ")"}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Lambda]y", 
          RowBox[{"4", "l"}]], "-", 
         SuperscriptBox["\[Lambda]y", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"l", "+", "m"}], ")"}]}]], "+", 
         SuperscriptBox["\[Lambda]y", 
          RowBox[{"4", "m"}]]}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat1", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"ConjugateTranspose", "[", "\[Eta]1", "]"}], ".", 
              "\[Eta]3"}], "+", 
             RowBox[{
              RowBox[{"ConjugateTranspose", "[", "\[Eta]5", "]"}], ".", 
              "\[Eta]1"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"ConjugateTranspose", "[", "\[Eta]3", "]"}], ".", 
              "\[Eta]1"}], "+", 
             RowBox[{
              RowBox[{"ConjugateTranspose", "[", "\[Eta]1", "]"}], ".", 
              "\[Eta]5"}]}], ")"}]}]}], ")"}], "/", "6"}], ",", "conds"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat2", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"ConjugateTranspose", "[", "\[Eta]1", "]"}], ".", 
              "\[Eta]4"}], "+", 
             RowBox[{
              RowBox[{"ConjugateTranspose", "[", "\[Eta]6", "]"}], ".", 
              "\[Eta]1"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"ConjugateTranspose", "[", "\[Eta]4", "]"}], ".", 
              "\[Eta]1"}], "+", 
             RowBox[{
              RowBox[{"ConjugateTranspose", "[", "\[Eta]1", "]"}], ".", 
              "\[Eta]6"}]}], ")"}]}]}], ")"}], "/", "6"}], ",", "conds"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat3", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"ConjugateTranspose", "[", "\[Eta]2", "]"}], ".", 
              "\[Eta]3"}], "+", 
             RowBox[{
              RowBox[{"ConjugateTranspose", "[", "\[Eta]5", "]"}], ".", 
              "\[Eta]2"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"ConjugateTranspose", "[", "\[Eta]3", "]"}], ".", 
              "\[Eta]2"}], "+", 
             RowBox[{
              RowBox[{"ConjugateTranspose", "[", "\[Eta]2", "]"}], ".", 
              "\[Eta]5"}]}], ")"}]}]}], ")"}], "/", "6"}], ",", "conds"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat4", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"ConjugateTranspose", "[", "\[Eta]2", "]"}], ".", 
              "\[Eta]4"}], "+", 
             RowBox[{
              RowBox[{"ConjugateTranspose", "[", "\[Eta]6", "]"}], ".", 
              "\[Eta]2"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"ConjugateTranspose", "[", "\[Eta]4", "]"}], ".", 
              "\[Eta]2"}], "+", 
             RowBox[{
              RowBox[{"ConjugateTranspose", "[", "\[Eta]2", "]"}], ".", 
              "\[Eta]6"}]}], ")"}]}]}], ")"}], "/", "6"}], ",", "conds"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat5", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", "\[Eta]5", "]"}], ".", 
            "\[Eta]3"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", "\[Eta]3", "]"}], ".", 
            "\[Eta]5"}]}]}], ")"}], "/", "6"}], ",", "conds"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat6", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", "\[Eta]6", "]"}], ".", 
            "\[Eta]3"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}],
            
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", "\[Eta]3", "]"}], ".", 
            "\[Eta]6"}]}]}], ")"}], "/", "6"}], ",", "conds"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat7", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", "\[Eta]4", "]"}], ".", 
            "\[Eta]6"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", "\[Eta]6", "]"}], ".", 
            "\[Eta]4"}]}]}], ")"}], "/", "6"}], ",", "conds"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"combMat", "=", 
     RowBox[{
      RowBox[{"mat1", "/", 
       SqrtBox[
        RowBox[{"eig1", " ", "eig3"}]]}], "+", 
      RowBox[{"mat2", "/", 
       SqrtBox[
        RowBox[{"eig1", " ", "eig4"}]]}], "+", 
      RowBox[{"mat3", "/", 
       SqrtBox[
        RowBox[{"eig2", " ", "eig3"}]]}], "+", 
      RowBox[{"mat4", "/", 
       SqrtBox[
        RowBox[{"eig2", " ", "eig4"}]]}], "+", 
      RowBox[{"mat5", "/", "eig3"}], "+", 
      RowBox[{"mat6", "/", 
       SqrtBox[
        RowBox[{"eig3", " ", "eig4"}]]}], "+", 
      RowBox[{"mat7", "/", "eig4"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]", "=", 
     RowBox[{"combMat", "/.", "phiRule"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9046475989599037`*^9, 3.904647777711566*^9}, {
   3.904649255420945*^9, 3.9046492622736664`*^9}, {3.9046492988145084`*^9, 
   3.904649365568716*^9}, {3.9046497646544714`*^9, 3.904649821948394*^9}, {
   3.904649859537236*^9, 3.904649867297988*^9}, 3.9046502324123096`*^9, {
   3.9046570121708937`*^9, 3.9046570127161427`*^9}, {3.904658677356217*^9, 
   3.904658679027707*^9}, {3.90466054971803*^9, 3.9046605517171535`*^9}, {
   3.904745643492806*^9, 3.9047456447991276`*^9}, {3.9047457498472805`*^9, 
   3.9047458043657084`*^9}, {3.904745854331438*^9, 3.9047458894026833`*^9}, {
   3.9047459261832113`*^9, 3.9047460099943323`*^9}, {3.9047460440047884`*^9, 
   3.9047461665273256`*^9}, {3.904759745219625*^9, 3.904759816954094*^9}, {
   3.9050754597854576`*^9, 3.9050754878754854`*^9}, {3.905075524686941*^9, 
   3.905075554071411*^9}, {3.9050762441914043`*^9, 3.905076367583877*^9}, {
   3.9050775732766113`*^9, 3.905077574735012*^9}, {3.9050779356729403`*^9, 
   3.905077943759281*^9}, {3.90507797941504*^9, 3.905078165639865*^9}, 
   3.9052780230995913`*^9, {3.905278142266412*^9, 3.9052781630465603`*^9}, {
   3.9052782049037695`*^9, 3.905278230204296*^9}, {3.905282170832077*^9, 
   3.9052822663888845`*^9}, {3.905282300564834*^9, 3.9052825955433073`*^9}, 
   3.905282917411538*^9, {3.9062103134451103`*^9, 3.906210381029649*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"f053dffc-cf4c-43ae-8166-da50b1732e96"]
}, Open  ]]
},
WindowSize->{1141.2, 573.6},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b24f4dd8-9e83-4000-9354-97b195f8ccc3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 219, 3, 28, "Input",ExpressionUUID->"e708de8f-480a-4461-87e8-9c83273157bd"],
Cell[CellGroupData[{
Cell[802, 27, 157, 3, 53, "Subtitle",ExpressionUUID->"3f3ed4d4-f9ee-493f-b896-6929ff9f609d"],
Cell[962, 32, 6008, 154, 273, "Input",ExpressionUUID->"7c5b513d-aa3f-45fb-a5b4-97457904563f"],
Cell[6973, 188, 3376, 102, 161, "Input",ExpressionUUID->"dfe3d6f8-f447-40e0-bde5-3121317989bc"],
Cell[10352, 292, 5870, 169, 135, "Input",ExpressionUUID->"5a5807c8-52df-4ab5-81fb-e21d1af35c0c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16259, 466, 219, 4, 53, "Subtitle",ExpressionUUID->"a463b82a-f81d-4887-9ebc-ba96887fdc88"],
Cell[CellGroupData[{
Cell[16503, 474, 4125, 106, 205, "Input",ExpressionUUID->"8e33bb75-9dbf-44a0-88a7-7afdeee4dcbd"],
Cell[20631, 582, 11139, 227, 256, "Output",ExpressionUUID->"5042afa9-43ac-4dc3-9f63-8c7a43c6f3d7"],
Cell[31773, 811, 426, 6, 32, "Output",ExpressionUUID->"873d10aa-a1c3-487f-8aab-4a07d25b61ed"],
Cell[32202, 819, 394, 6, 32, "Output",ExpressionUUID->"5acebd28-0358-491f-a90f-fa608b2e306c"],
Cell[32599, 827, 421, 6, 32, "Output",ExpressionUUID->"2733ea8a-8747-44f5-bea3-6feb29bdc6d2"],
Cell[33023, 835, 394, 6, 32, "Output",ExpressionUUID->"aa548173-7136-4c3c-a4c1-530df90a639c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33454, 846, 5757, 142, 449, "Input",ExpressionUUID->"99d64a18-6af3-4d7b-89d2-bde368c2a7db"],
Cell[39214, 990, 9254, 209, 242, "Output",ExpressionUUID->"7885cdcb-c6ad-46bc-88d7-bff5e245562b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48517, 1205, 190, 3, 53, "Subtitle",ExpressionUUID->"233ec6b7-71a1-49ff-a3b9-a4521d59364d"],
Cell[CellGroupData[{
Cell[48732, 1212, 7777, 209, 418, "Input",ExpressionUUID->"fc7142be-59c8-4c72-a99a-ae8bdbe1a949"],
Cell[56512, 1423, 798, 11, 32, "Output",ExpressionUUID->"49059658-af94-449d-9d62-a16d2ea01ca3"],
Cell[57313, 1436, 1424, 32, 128, "Output",ExpressionUUID->"14d61166-1af6-411b-9853-02deb121ab3a"],
Cell[58740, 1470, 869, 12, 32, "Output",ExpressionUUID->"3f2eb6e7-4b39-4c61-acb7-45c41699241e"],
Cell[59612, 1484, 2921, 80, 36, "Output",ExpressionUUID->"9a831019-7ef1-4f7e-ad93-385ec96f66ff"],
Cell[62536, 1566, 796, 12, 32, "Output",ExpressionUUID->"491917c8-ed25-4e38-8065-fa6914bad1ee"],
Cell[63335, 1580, 3513, 87, 70, "Output",ExpressionUUID->"a283016f-47ce-4c91-9bf0-9dd90bed67b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66885, 1672, 17428, 492, 490, "Input",ExpressionUUID->"c3b40829-876f-43f5-bc15-1c43bca4af52"],
Cell[84316, 2166, 728, 11, 32, "Output",ExpressionUUID->"ebbec1f0-9ecb-4332-be1c-d3b0e2840d98"],
Cell[85047, 2179, 1304, 30, 128, "Output",ExpressionUUID->"debf20f4-2d93-4e7f-8555-2b8960398d78"],
Cell[86354, 2211, 680, 10, 32, "Output",ExpressionUUID->"667418f9-53d7-49a8-98c4-5b08a6c58754"],
Cell[87037, 2223, 997, 23, 36, "Output",ExpressionUUID->"c6b9615d-4f79-495b-bb8a-3b75c1aec037"],
Cell[88037, 2248, 999, 23, 36, "Output",ExpressionUUID->"89fa5bc3-41f0-4b23-aea4-e3cde4cbb65e"],
Cell[89039, 2273, 2215, 63, 42, "Output",ExpressionUUID->"aea7b392-eb13-417b-b036-727ce91ba103"],
Cell[91257, 2338, 2191, 62, 42, "Output",ExpressionUUID->"f483a4a7-b73a-4d61-ba53-1351bfc512e3"],
Cell[93451, 2402, 2215, 63, 42, "Output",ExpressionUUID->"9c06aa2a-313c-4eaf-880c-638e41c65594"],
Cell[95669, 2467, 2191, 62, 42, "Output",ExpressionUUID->"4c2583e7-d55e-47b3-a105-e74dec71d1bd"]
}, Open  ]],
Cell[97875, 2532, 18764, 516, 908, "Input",ExpressionUUID->"f053dffc-cf4c-43ae-8166-da50b1732e96"]
}, Open  ]]
}
]
*)



==> Supplementary_code/Matlab_code/Multiset_Gamma.m <==
function gamma = Multiset_Gamma(lambda,M)
% Calculates the Gamma function from Eq. 25 for three port CV-PBT.

if length(M) == 1 || M(1) == M(2)
    m = M(1);
    eig_1 = 1 + 2*(1-lambda^2)*lambda^(2*m);
    eig_2 = 1 - (1-lambda^2)*lambda^(2*m);
    gamma = ([4,1,1;1,-2,-2;1,-2,-2]/sqrt(eig_1*eig_2) +...
        [2,-1,-1;-1,-1,2;-1,2,-1]/eig_2)/9;
else
    l = M(1); m = M(2);
    phi = 4*pi/3 - angle(1 + lambda^(2*(l-m))*exp(2i*pi/3));

    eta_1 = [1,1,1,1,1,1]/sqrt(6);
    eta_2 = [1,1,1,-1,-1,-1]/sqrt(6);
    eta_3 = [1,exp(2i*pi/3),exp(4i*pi/3),...
        exp(1i*phi),exp(1i*(2*pi/3+phi)),exp(1i*(4*pi/3+phi))]/sqrt(6);
    eta_4 = [1,exp(2i*pi/3),exp(4i*pi/3),...
        -exp(1i*phi),-exp(1i*(2*pi/3+phi)),-exp(1i*(4*pi/3+phi))]/sqrt(6);
    eta_5 = [1,exp(4i*pi/3),exp(2i*pi/3),...
        exp(-1i*phi),exp(1i*(4*pi/3-phi)),exp(1i*(2*pi/3-phi))]/sqrt(6);
    eta_6 = [1,exp(4i*pi/3),exp(2i*pi/3),...
        -exp(-1i*phi),-exp(1i*(4*pi/3-phi)),-exp(1i*(2*pi/3-phi))]/sqrt(6);

    eig_1 = 1 + (1-lambda^2)*(lambda^(2*l)+lambda^(2*m));
    eig_2 = 1 - (1-lambda^2)*(lambda^(2*l)+lambda^(2*m));
    eig_3 = 1 + (1-lambda^2)*sqrt(lambda^(4*l)...
        -lambda^(2*(l+m))+lambda^(4*m));
    eig_4 = 1 - (1-lambda^2)*sqrt(lambda^(4*l)...
        -lambda^(2*(l+m))+lambda^(4*m));

    g = ((1+exp(1i*phi))/sqrt(eig_1*eig_3)*(eta_1'*eta_3+eta_5'*eta_1)+...
        (1-exp(1i*phi))/sqrt(eig_1*eig_4)*(eta_1'*eta_4+eta_6'*eta_1)+...
        (1-exp(1i*phi))/sqrt(eig_2*eig_3)*(eta_2'*eta_3+eta_5'*eta_2)+...
        (1+exp(1i*phi))/sqrt(eig_2*eig_4)*(eta_2'*eta_4+eta_6'*eta_2)+...
        (1+exp(2i*phi))/eig_3*(eta_5'*eta_3)+...
        (1-exp(2i*phi))/sqrt(eig_3*eig_4)*(eta_6'*eta_3)+...
        (1+exp(2i*phi))/eig_4*(eta_4'*eta_6))/6;
    gamma = g+g';
end

end

==> Supplementary_code/Matlab_code/PBT_2_ports.m <==
function output = PBT_2_ports(lambda_x,lambda_y,max_val,out_trunc_val,a,b)
% Calculates the channel output for two port CV-PBT.

prefactor = (1-lambda_x^2)^2*(1-lambda_y^2)*(lambda_x*lambda_y)^(a+b);
sum_total = 0;
output = zeros(out_trunc_val+1);

for m = 0:max_val
    factor = lambda_x^(2*(a+m))/sqrt(1-(1-lambda_y^2)^2*lambda_y^(4*m));
    if (a == b) && (m <= out_trunc_val)
        output(m+1,m+1) = output(m+1,m+1) - prefactor*factor;
    end
    sum_total = sum_total + factor*lambda_x^(b-a);
end
output(a+1,b+1) = output(a+1,b+1) + prefactor*sum_total;

if a == b
    for n = 0:out_trunc_val
        output(n+1,n+1) = output(n+1,n+1) + (1-lambda_x^2)*lambda_x^(2*n);
    end
end

end

==> Supplementary_code/Matlab_code/PBT_3_ports.m <==
function out = PBT_3_ports(lambda_x,lambda_y,max_val,out_trunc_val,a,b)
% Calculates the channel output for three port CV-PBT.

id_out = PBT_identity_cont(lambda_x,out_trunc_val);
mm_out = PBT_mm_cont(lambda_x,lambda_y,max_val,out_trunc_val,a,b);
lm_out = PBT_lm_cont(lambda_x,lambda_y,max_val,out_trunc_val,a,b);

if (a == b)
    out = id_out + mm_out + lm_out;
else
    out = mm_out + lm_out;
end

end

==> Supplementary_code/Matlab_code/PBT_identity_cont.m <==
function output = PBT_identity_cont(lambda_x,out_trunc_val)
% Calculates the contribution of the identity term to three port CV-PBT.

output = zeros(out_trunc_val+1);

for n = 0:out_trunc_val
    output(n+1,n+1) = output(n+1,n+1) + (1-lambda_x^2)*lambda_x^(2*n);
end

end

==> Supplementary_code/Matlab_code/PBT_lm_cont.m <==
function output = PBT_lm_cont(lambda_x,lambda_y,max_val,out_trunc_val,a,b)
% Calculates the contribution of the lm eigenvectors to three port CV-PBT.

prefactor = 3*(1-lambda_x^2)^3*(1-lambda_y^2)*(lambda_x*lambda_y)^(a+b);
sum_total = 0;
output = zeros(out_trunc_val+1);

if a == b
    for m = 0:max_val
        if m ~= a
            Gamma_lm = Multiset_Gamma(lambda_y,[a,m]);
            sum_total = sum_total + 2*lambda_x^(2*(a+m))*...
                real(Gamma_lm(1,6)+Gamma_lm(4,2));
        end
        for l = 0:max_val
            if l == m
                continue
            end
            Gamma_lm = Multiset_Gamma(lambda_y,[l,m]);
            sum_total = sum_total + lambda_x^(2*(l+m))*...
                real(Gamma_lm(1,1)+Gamma_lm(4,4))/2;
        end
        if m <= out_trunc_val
            m_change = 0;
            if m ~= a
                Gamma_lm = Multiset_Gamma(lambda_y,[a,m]);
                m_change = m_change + 2*lambda_x^(2*(a+m))*...
                    real(Gamma_lm(3,5));
            end
            for l = 0:max_val
                if l == m
                    continue
                end
                Gamma_lm = Multiset_Gamma(lambda_y,[l,m]);
                m_change = m_change + lambda_x^(2*(l+m))*...
                    real(Gamma_lm(3,3)+Gamma_lm(5,5));
            end
            output(m+1,m+1) = output(m+1,m+1) + prefactor*m_change;
        end
    end
    output(a+1,a+1) = output(a+1,a+1) + prefactor*sum_total;
else
    Gamma_lm = Multiset_Gamma(lambda_y,[a,b]);
    sum_total = sum_total + lambda_x^(2*(a+b))*...
        real(Gamma_lm(5,6)+Gamma_lm(3,2));
    for m = 0:max_val
        if m ~= a
            Gamma_lm = Multiset_Gamma(lambda_y,[a,m]);
            sum_total = sum_total + lambda_x^(2*(a+m))*...
                real(Gamma_lm(1,6)+Gamma_lm(4,2));
        end
        if m ~= b
            Gamma_lm = Multiset_Gamma(lambda_y,[b,m]);
            sum_total = sum_total + lambda_x^(2*(b+m))*...
                real(Gamma_lm(1,6)+Gamma_lm(4,2));
        end
        for l = 0:max_val
            if l == m
                continue
            end
            Gamma_lm = Multiset_Gamma(lambda_y,[l,m]);
            sum_total = sum_total + lambda_x^(2*(l+m))*...
                real(Gamma_lm(1,1)+Gamma_lm(4,4))/2;
        end
    end
    output(a+1,b+1) = output(a+1,b+1) + prefactor*sum_total;
end

end

==> Supplementary_code/Matlab_code/PBT_mm_cont.m <==
function output = PBT_mm_cont(lambda_x,lambda_y,max_val,out_trunc_val,a,b)
% Calculates the contribution of the mm eigenvectors to three port CV-PBT.

prefactor = 3*(1-lambda_x^2)^3*(1-lambda_y^2)*(lambda_x*lambda_y)^(a+b);
sum_total = 0;
output = zeros(out_trunc_val+1);

if a == b
    for m = 0:max_val
        if m == a
            continue
        end
        Gamma_mm = Multiset_Gamma(lambda_y,m);
        cont = lambda_x^(4*m)*Gamma_mm(1,1);
        
        if m <= out_trunc_val
            output(m+1,m+1) = output(m+1,m+1) - prefactor*cont;
        end
        sum_total = sum_total + cont;
    end
    output(a+1,a+1) = output(a+1,a+1) + prefactor*sum_total;
else
    Gamma_mm = Multiset_Gamma(lambda_y,a);
    sum_total = sum_total + 2*lambda_x^(4*a)*Gamma_mm(1,2);
    Gamma_mm = Multiset_Gamma(lambda_y,b);
    sum_total = sum_total + 2*lambda_x^(4*b)*Gamma_mm(1,2);

    for m = 0:max_val
        Gamma_mm = Multiset_Gamma(lambda_y,m);
        sum_total = sum_total + lambda_x^(4*m)*Gamma_mm(1,1);
    end
    output(a+1,b+1) = output(a+1,b+1) + prefactor*sum_total;
end

end

==> Supplementary_code/Matlab_code/energy_calc.m <==
% Code to produce the plot in Fig. 2.

lambda_x_vals = 0+0.02:0.02:1-0.02; lambda_y_vals = 0+0.02:0.02:1-0.02;
max_val=100; % maximum term in the sum

maxE_vals = zeros(length(lambda_x_vals),length(lambda_y_vals));
for i=1:length(lambda_x_vals)
    for j=1:length(lambda_y_vals)
        % Calculate the expression in Eq. 16.
        lambda_x = lambda_x_vals(i);
        lambda_y = lambda_y_vals(j);
        g = (1-lambda_x^2)*(1-lambda_y^2);
        tau = lambda_x^2*lambda_y^2;

        Omega = 0;
        for m = 0:max_val
            Omega = Omega + (1-lambda_x^2)*lambda_x^(2*m)...
                /sqrt(1-(1-lambda_y^2)^2*lambda_y^(4*m));
        end

        exp_factor = -1;
        for m = 0:max_val
            exp_factor = exp_factor - (1-tau)/(tau*Omega)*m...
                *(1-lambda_x^2)*lambda_x^(2*m)/...
                sqrt(1-(1-lambda_y^2)^2*lambda_y^(4*m));
        end

        maxE_vals(i,j) = tau*g*Omega/(1-tau)*exp(exp_factor)+...
            lambda_x^2/(1-lambda_x^2);
    end
end

% Make the plot.
surf(lambda_x_vals,lambda_y_vals,real(maxE_vals'))
xlabel('x');ylabel('y');view(2)
xticks([0,0.5,1]);yticks([0,0.5,1]);
xlabel('\lambda_{x}');ylabel('\lambda_{y}')
ax=gca();ax.FontSize = 15;axis equal;
colormap(ax,"jet");colorbar;
axis([0,1,0,1,0,25]);clim([0,2]);


==> Supplementary_code/Matlab_code/fid_plots_Bell.m <==
% Code to produce the plots in Figs. 5 and 6.

lambda_x_vals = 0+0.02:0.02:1-0.02; lambda_y_vals = 0+0.02:0.02:1-0.02;
max_val=20; % maximum value of l and m
% Set to 1 for qubits (Fig. 5) and 2 for qutrits (Fig. 6).
out_trunc_val = 1; % maximum number state per system in the output

% Calculate the input-output fidelity for two port CV-PBT.
fidvals2ports = zeros(length(lambda_x_vals),length(lambda_y_vals));
% Each term is weighted by the coefficient of |a><b| in the input.
weight = 1/(out_trunc_val+1);
for i = 1:length(lambda_x_vals)
    for j = 1:length(lambda_y_vals)
        Bell = zeros((out_trunc_val+1)^2);
        pbt_output = zeros((out_trunc_val+1)^2);
        % Construct the output states by summing over a and b.
        for a = 0:out_trunc_val
            a_pos = a*(out_trunc_val+1);
            for b = 0:out_trunc_val
                b_pos = b*(out_trunc_val+1);

                Bell(a_pos+a+1,b_pos+b+1) = weight;
                system = PBT_2_ports(lambda_x_vals(i),lambda_y_vals(j),...
                    max_val,out_trunc_val,a,b);
                pbt_output(a_pos+1:a_pos+out_trunc_val+1,...
                    b_pos+1:b_pos+out_trunc_val+1) = weight*system;
            end
        end

        % Calculate the (squared) fidelity.
        fidvals2ports(i,j) = real(trace(sqrtm(Bell*pbt_output*Bell)))^2;
    end
end

% Calculate the input-output fidelity for three port CV-PBT.
fidvals3ports = zeros(length(lambda_x_vals),length(lambda_y_vals));
% Each term is weighted by the coefficient of |a><b| in the input.
weight = 1/(out_trunc_val+1);
for i = 1:length(lambda_x_vals)
    for j = 1:length(lambda_y_vals)
        Bell = zeros((out_trunc_val+1)^2);
        pbt_output = zeros((out_trunc_val+1)^2);
        % Construct the output states by summing over a and b.
        for a = 0:out_trunc_val
            a_pos = a*(out_trunc_val+1);
            for b = 0:out_trunc_val
                b_pos = b*(out_trunc_val+1);

                Bell(a_pos+a+1,b_pos+b+1) = weight;
                system = PBT_3_ports(lambda_x_vals(i),lambda_y_vals(j),...
                    max_val,out_trunc_val,a,b);
                pbt_output(a_pos+1:a_pos+out_trunc_val+1,...
                    b_pos+1:b_pos+out_trunc_val+1) = weight*system;
            end
        end

        % Calculate the (squared) fidelity.
        fidvals3ports(i,j) = real(trace(sqrtm(Bell*pbt_output*Bell)))^2;
    end
end

% Make the plots.
figure
surf(lambda_x_vals,lambda_y_vals,real(fidvals2ports'))
xlabel('x');ylabel('y');view(2)
xticks([0,0.5,1]);yticks([0,0.5,1]);
xlabel('\lambda_{x}');ylabel('\lambda_{y}')
ax=gca();ax.FontSize = 15;axis equal;
colormap(ax,"jet");colorbar;
axis([0,1,0,1,0,0.5]);clim([0,0.5]);

figure
surf(lambda_x_vals,lambda_y_vals,real(fidvals3ports'))
xlabel('x');ylabel('y');view(2)
xticks([0,0.5,1]);yticks([0,0.5,1]);
xlabel('\lambda_{x}');ylabel('\lambda_{y}')
ax=gca();ax.FontSize = 15;axis equal;
colormap(ax,"jet");colorbar;
axis([0,1,0,1,0,0.5]);clim([0,0.5]);


==> Supplementary_code/Matlab_code/fid_plots_TMSV.m <==
% Code to produce the plots in Fig. 1.

lambda_x_vals = 0+0.02:0.04:1-0.02; lambda_y_vals = 0+0.02:0.04:1-0.02;
max_val=15; % maximum value of l and m
out_trunc_val = 8; % dimension per system of the truncation
lambda_TMSV = 1/3; %energy of the input TMSV

% Calculate the input-output fidelity for two port CV-PBT.
fidvals2ports = zeros(length(lambda_x_vals),length(lambda_y_vals));
for i = 1:length(lambda_x_vals)
    for j = 1:length(lambda_y_vals)
        TMSV = zeros((out_trunc_val+1)^2);
        pbt_output = zeros((out_trunc_val+1)^2);
        % Construct the output states by summing over a and b.
        for a = 0:out_trunc_val
            a_pos = a*(out_trunc_val+1);
            for b = 0:out_trunc_val
                b_pos = b*(out_trunc_val+1);

                % Weighted by the coefficient of |a><b| in the input.
                weight = (1-lambda_TMSV^2)*(-lambda_TMSV)^(a+b);

                TMSV(a_pos+a+1,b_pos+b+1) = weight;
                system = PBT_2_ports(lambda_x_vals(i),lambda_y_vals(j),...
                    max_val,out_trunc_val,a,b);
                pbt_output(a_pos+1:a_pos+out_trunc_val+1,...
                    b_pos+1:b_pos+out_trunc_val+1) = weight*system;
            end
        end

        % Calculate the (squared) fidelity.
        fidvals2ports(i,j) = real(trace(sqrtm(sqrtm(TMSV)*pbt_output...
            *sqrtm(TMSV))))^2;
    end
end

% Calculate the input-output fidelity for three port CV-PBT.
fidvals3ports = zeros(length(lambda_x_vals),length(lambda_y_vals));
for i = 1:length(lambda_x_vals)
    for j = 1:length(lambda_y_vals)
        TMSV = zeros((out_trunc_val+1)^2);
        pbt_output = zeros((out_trunc_val+1)^2);
        % Construct the output states by summing over a and b.
        for a = 0:out_trunc_val
            a_pos = a*(out_trunc_val+1);
            for b = 0:out_trunc_val
                b_pos = b*(out_trunc_val+1);

                % Weighted by the coefficient of |a><b| in the input.
                weight = (1-lambda_TMSV^2)*(-lambda_TMSV)^(a+b);

                TMSV(a_pos+a+1,b_pos+b+1) = weight;
                system = PBT_3_ports(lambda_x_vals(i),lambda_y_vals(j),...
                    max_val,out_trunc_val,a,b);
                pbt_output(a_pos+1:a_pos+out_trunc_val+1,...
                    b_pos+1:b_pos+out_trunc_val+1) = weight*system;
            end
        end

        % Calculate the (squared) fidelity.
        fidvals3ports(i,j) = real(trace(sqrtm(sqrtm(TMSV)*pbt_output...
            *sqrtm(TMSV))))^2;
    end
end

% Make the plots.
figure
surf(lambda_x_vals,lambda_y_vals,real(fidvals2ports'))
xlabel('x');ylabel('y');view(2)
xticks([0,0.5,1]);yticks([0,0.5,1]);
xlabel('\lambda_{x}');ylabel('\lambda_{y}')
ax=gca();ax.FontSize = 15;axis equal;
colormap(ax,"jet");colorbar;
axis([0,1,0,1,0,1]);clim([0,1]);

figure
surf(lambda_x_vals,lambda_y_vals,real(fidvals3ports'))
xlabel('x');ylabel('y');view(2)
xticks([0,0.5,1]);yticks([0,0.5,1]);
xlabel('\lambda_{x}');ylabel('\lambda_{y}')
ax=gca();ax.FontSize = 15;axis equal;
colormap(ax,"jet");colorbar;
axis([0,1,0,1,0,1]);clim([0,1]);

